Just Cluster It: An Approach for Exploration in High-Dimensions using Clustering and Pre-Trained Representations

In this paper we adopt a representation-centric perspective on exploration in reinforcement learning, viewing exploration fundamentally as a density estimation problem. We investigate the effectiveness of clustering representations for exploration in 3-D environments, based on the observation that the importance of pixel changes between transitions is less pronounced in 3-D environments compared to 2-D environments, where pixel changes between transitions are typically distinct and significant. We propose a method that performs episodic and global clustering on random representations and on pre-trained DINO representations to count states, i.e, estimate pseudo-counts. Surprisingly, even random features can be clustered effectively to count states in 3-D environments, however when these become visually more complex, pre-trained DINO representations are more effective thanks to the pre-trained inductive biases in the representations. Overall, this presents a pathway for integrating pre-trained biases into exploration. We evaluate our approach on the VizDoom and Habitat environments, demonstrating that our method surpasses other well-known exploration methods in these settings.

==> update_cluster.py <==
    def update_cluster_table(self, att_memory, obs_memory, rewards):

        cluster_info = {}

        memory = np.stack(att_memory) # embedding e^t
        memory = memory.reshape(memory.shape[0]*memory.shape[1], -1)
        rewards = rewards.reshape(rewards.shape[0]*rewards.shape[1], -1)

        self.gmm.fit(memory)
        labels_ref = self.gmm.predict(memory)
        
        for index, att in enumerate(memory):
            label = labels_ref[index]

            if label not in cluster_info:
                cluster_info[label] = []

            cluster_info[label].append([observations[index], att, index])

        for key in cluster_info:
            c_cluster = np.stack(cluster_info[key])

            cluster_count = c_cluster.shape[0]
            mean_img = np.mean(np.stack(c_cluster[:, 0]), 0)
            mean = np.mean(np.stack(c_cluster[:, 1]), 0)
            
            if len(self.cluster_table) > 1:
                print("LEN_CT: ", len(self.cluster_table))
                print("CLUSTER_LEN: ", cluster_count)

                distance = cosine_similarity(np.expand_dims(mean, 0), np.stack(self.cluster_table[:, 0]))
                max_cluster = np.argmax(distance)
                max_distance = np.max(distance)
                
                print("MAX_CLUSTER_VALUES: ", max_distance)
                print("MAX_CLUSTER: ", max_cluster)

                if max_distance > 0.8:

                    rewards = self.compute_intrinsic_reward(c_cluster=c_cluster, 
                                                            old_cluster_count=self.cluster_table[max_cluster, 2], 
                                                            cluster_count=cluster_count, 
                                                            rewards=rewards)
                    
                    self.cluster_table[max_cluster, 2] += cluster_count

                else:
                    rewards = self.compute_intrinsic_reward(c_cluster, 0, cluster_count, rewards)
                    self.cluster_table = np.vstack((self.cluster_table, [mean, mean_img, cluster_count, 1, var]))
            else:
                rewards = self.compute_intrinsic_reward(c_cluster, 0, cluster_count, rewards)
                self.cluster_table = np.vstack((self.cluster_table, [mean, mean_img, cluster_count, 1, var]))

        print("CT_SHAPE: ", self.cluster_table.shape)
        wandb.log({"num_cluster_entries": self.cluster_table.shape[0], "step": self.global_steps})
        return rewards
